Using excitation-energy dependent fission yields to identify key fissioning nuclei in r-process nucleosynthesis

We evaluate the impact of using sets of fission yields given by the GEF code for spontaneous (sf), neutron-induced ((n,f)), and beta-delayed (betadf) fission processes which take into account the approximate initial excitation energy of the fissioning compound nucleus. We further explore energy-dependent fission dynamics in the r process by considering the sensitivity of our results to the treatment of the energy sharing and de-excitation of the fission fragments using the FREYA code. We show that the asymmetric-to-symmetric yield trends predicted by GEF can reproduce the high-mass edge of the second r-process peak seen in solar data and examine the sensitivity of this result to the mass model and astrophysical conditions applied. We consider the effect of fission yields and barrier heights on the nuclear heating rates used to predict kilonova light curves. We find that fission barriers influence the contribution of 254Cf spontaneous fission to the heating at ~100 days, such that a light curve observation consistent with such late-time heating would both confirm that actinides were produced in the event and imply the fission barriers are relatively high along the 254Cf beta-feeding path. We lastly determine the key nuclei responsible for setting the r-process abundance pattern by averaging over thirty trajectories from a 1.2--1.4 M_odot neutron star merger simulation. We show it is largely the odd-N nuclei undergoing (Z,N)(n,f) and (Z,N)betadf that control the relative abundances near the second peak. We find the "hot spots" for beta-delayed and neutron-induced fission given all mass models considered and show most of these nuclei lie between the predicted N=184 shell closure and the location of currently available experimental decay data.

==> anc/BDF_averageEx.dat <==
82  215  3.965987
82  216  5.584443
82  217  3.912801
82  218  5.44205
82  219  4.026953
82  220  5.369674
82  221  3.658597
82  222  5.069069
82  223  3.785863
82  224  4.712631
82  225  4.037255
82  226  5.528607
82  227  4.210592
82  228  5.186044
82  229  4.4055
82  230  5.342257
82  231  4.632324
82  232  6.051994
82  233  4.926771
82  234  6.18967
82  235  5.275736
82  236  6.425209
82  237  5.420717
82  238  6.644358
82  239  5.539684
82  240  6.75961
82  241  5.570142
82  242  7.230099
82  243  5.686021
82  244  7.364141
82  245  5.768188
82  246  7.514376
82  247  6.093418
82  248  7.60161
82  249  6.379648
82  250  7.941201
82  251  6.564911
82  252  8.06708
82  253  6.787218
82  254  8.237123
82  255  6.940304
82  256  8.248863
82  257  7.06604
82  258  8.402395
82  259  7.331666
82  260  8.532229
82  261  7.557009
82  262  8.752588
82  263  7.797582
82  264  9.024808
82  265  7.85238
82  266  9.107922
83  216  1.691399
83  217  1.744955
83  218  1.666643
83  219  1.51928
83  220  1.686759
83  221  2.404904
83  222  1.599863
83  223  2.98428
83  224  1.71731
83  225  2.534496
83  226  1.90416
83  227  2.556596
83  228  2.114213
83  229  3.062951
83  230  2.314623
83  231  3.240415
83  232  2.568191
83  233  3.92664
83  234  2.863259
83  235  4.129029
83  236  3.237562
83  237  4.371589
83  238  3.448177
83  239  4.66291
83  240  3.586911
83  241  4.960495
83  242  3.38601
83  243  5.05882
83  244  3.535926
83  245  5.186809
83  246  3.703744
83  247  5.350572
83  248  3.974786
83  249  5.481767
83  250  4.294625
83  251  5.843146
83  252  4.51054
83  253  6.016521
83  254  4.785843
83  255  6.2196
83  256  5.00628
83  257  6.366758
83  258  5.253927
83  259  6.667911
83  260  5.487824
83  261  6.635735
83  262  5.680648
83  263  6.924429
83  264  6.041382
83  265  7.261154
83  266  6.030224
83  267  7.05732
83  268  6.746197
83  269  7.295425
83  270  6.667829
83  271  7.023692
84  216  2.977094
84  217  2.531636
84  218  2.705079
84  219  2.694198
84  220  3.324073
84  221  2.693058
84  222  3.62366
84  223  3.048235
84  224  4.433426
84  225  3.13677
84  226  3.894082
84  227  3.414742
84  228  4.232512
84  229  3.654067
84  230  4.368415
84  231  3.819844
84  232  4.787107
84  233  4.183481
84  234  5.598485
84  235  4.573743
84  236  5.760867
84  237  4.928441
84  238  6.053092
84  239  5.103352
84  240  6.282088
84  241  5.214605
84  242  6.423284
84  243  4.809878
84  244  6.494121
84  245  4.971058
84  246  6.602723
84  247  5.044459
84  248  6.697422
84  249  5.302731
84  250  6.869157
84  251  5.654779
84  252  7.176394
84  253  5.901868
84  254  7.396771
84  255  6.162443
84  256  7.661218
84  257  6.422315
84  258  7.789315
84  259  6.620315
84  260  8.004217
84  261  6.962966
84  262  8.124446
84  263  7.213425
84  264  8.442435
84  265  7.600414
84  266  8.645214
84  267  7.635737
84  268  8.504826
84  269  8.343988
84  270  8.278049
84  271  8.306463
84  272  8.762019
85  217  0.8452061
85  219  0.7027519
85  220  0.6917982
85  221  0.7700232
85  222  0.7837942
85  223  1.447064
85  224  0.9309174
85  225  2.324976
85  226  1.060845
85  227  2.632193
85  228  1.37173
85  229  1.809896
85  230  1.610929
85  231  2.298733
85  232  1.781617
85  233  2.655272
85  234  2.061572
85  235  3.408665
85  236  2.377252
85  237  3.674409
85  238  2.791039
85  239  3.908402
85  240  3.013801
85  241  4.223233
85  242  3.210177
85  243  4.422812
85  244  3.343114
85  245  4.517003
85  246  3.456915
85  247  4.712835
85  248  3.267524
85  249  4.845392
85  250  3.532899
85  251  5.056153
85  252  3.840574
85  253  5.385959
85  254  4.15746
85  255  5.571178
85  256  4.404949
85  257  5.814948
85  258  4.560136
85  259  5.857055
85  260  4.8589
85  261  6.215357
85  262  5.153203
85  263  6.247159
85  264  5.180024
85  265  6.382612
85  266  5.473571
85  267  6.478196
85  268  5.465134
85  269  6.499645
85  270  6.174345
85  271  6.749995
85  272  6.112517
85  274  5.848225
85  275  6.35102
85  276  6.777908
86  218  2.15519
86  220  2.140221
86  221  1.18733
86  222  1.268164
86  223  0.759367
86  224  2.419982
86  225  1.091077
86  226  2.610591
86  227  2.248922
86  228  3.208205
86  229  1.909558
86  230  2.307915
86  231  2.151911
86  232  3.375061
86  233  2.427415
86  234  3.86387
86  235  2.916332
86  236  5.08151
86  237  3.231367
86  238  5.342325
86  239  4.495561
86  240  5.494607
86  241  4.77394
86  242  6.178719
86  243  4.886691
86  244  6.050056
86  245  4.993838
86  246  6.09983
86  247  5.165387
86  248  6.340096
86  249  4.892152
86  250  6.399718
86  251  5.039025
86  252  6.526438
86  253  5.373343
86  254  6.805929
86  255  5.651597
86  256  7.044328
86  257  5.850034
86  258  7.315529
86  259  6.076195
86  260  7.416941
86  261  6.306155
86  262  7.666009
86  263  6.633515
86  264  7.822
86  265  6.853261
86  266  8.01477
86  267  7.188784
86  268  8.173861
86  269  7.17321
86  270  7.881211
86  271  7.819489
86  272  8.635975
86  273  7.811114
86  274  8.042522
86  275  7.619455
86  276  9.641744
86  277  8.099412
87  219  0.1079396
87  223  0.3075565
87  224  0.1584389
87  225  0.7671286
87  226  0.3231396
87  227  1.586717
87  228  0.5058947
87  229  2.087205
87  230  0.8416806
87  231  1.074567
87  232  1.041848
87  233  1.582677
87  234  1.240619
87  235  2.091498
87  236  1.540327
87  237  2.917409
87  238  1.79858
87  239  3.186077
87  240  2.390961
87  241  3.424078
87  242  2.622128
87  243  3.762396
87  244  2.831602
87  245  3.956724
87  246  2.89414
87  247  4.07151
87  248  3.045525
87  249  4.580194
87  250  3.112586
87  251  4.555977
87  252  3.217324
87  253  4.748928
87  254  3.552891
87  255  5.017009
87  256  3.836017
87  257  5.221233
87  258  4.006172
87  259  5.489655
87  260  4.328724
87  261  5.60086
87  262  4.515597
87  263  5.81088
87  264  4.779632
87  265  5.956418
87  266  4.980553
87  267  6.157679
87  268  5.314116
87  269  6.254562
87  270  5.263697
87  271  6.43655
87  272  5.965951
87  273  6.693982
87  274  5.951123
87  275  6.370443
87  276  5.461763
87  277  7.432394
87  278  6.318153
88  221  0.1594845
88  224  1.871831
88  225  0.04046868
88  226  0.1486386
88  227  0.125882
88  228  2.180622
88  229  1.773647
88  230  3.164095
88  231  2.189695
88  232  2.723371
88  233  2.638067
88  234  3.127809
88  235  2.945712
88  236  3.757154
88  237  3.256844
88  238  4.585613
88  239  2.789917
88  240  4.614959
88  241  3.321658
88  242  4.256881
88  243  4.323614
88  244  5.800891
88  245  4.545901
88  246  5.657325
88  247  4.639255
88  248  5.569795
88  249  4.468534
88  250  6.140023
88  251  4.794993
88  252  6.295754
88  253  4.934661
88  254  6.358815
88  255  5.179113
88  256  6.60546
88  257  5.462094
88  258  6.805495
88  259  5.277367
88  260  7.091283
88  261  5.985316
88  262  7.190554
88  263  6.182298
88  264  7.457779
88  265  6.447922
88  266  7.637034
88  267  6.682748
88  268  7.824359
88  269  7.005585
88  270  7.969733
88  271  6.955294
88  272  8.23865
88  274  8.521834
88  275  7.58011
88  276  8.875088
88  277  7.580738
88  278  8.841403
88  279  7.752413
88  280  8.973369
88  281  7.972552
88  282  9.18306
88  283  8.038256
88  284  9.234264
88  285  8.168871
89  225  0.0328046
89  227  0.029997
89  228  0.02
89  229  0.4087722
89  230  0.2612148
89  231  1.375601
89  232  0.5909672
89  233  0.5119532
89  234  0.6666496
89  235  0.854113
89  236  0.8151504
89  237  1.516262
89  238  1.0729
89  239  2.484205
89  240  1.350293
89  241  2.546101
89  242  1.934734
89  243  2.980785
89  244  2.11734
89  245  3.206948
89  246  2.356379
89  247  3.451149
89  248  2.440348
89  249  3.510154
89  250  2.586262
89  251  4.117612
89  252  3.207652
89  253  4.374484
89  254  2.966851
89  255  4.403325
89  256  3.244381
89  257  4.657259
89  258  3.538692
89  259  4.882746
89  260  3.511362
89  261  5.16548
89  262  4.066032
89  263  5.280426
89  264  4.257515
89  265  5.498462
89  266  4.545666
89  267  5.707908
89  268  4.747364
89  269  5.888649
89  270  5.064581
89  271  6.032642
89  272  5.036512
89  273  6.260552
89  274  5.736445
89  275  6.564347
89  276  5.865759
89  277  6.790596
89  278  5.687191
89  279  6.964767
89  280  5.849332
89  281  7.030532
89  282  6.152479
89  283  7.362413
89  284  6.290352
89  285  7.621577
89  286  6.598665
89  287  7.619312
89  288  6.562311
90  228  0.6420434
90  229  0.4031813
90  230  2.095879
90  231  0.5831253
90  232  2.285449
90  233  0.4671806
90  234  1.238694
90  235  0.686382
90  236  2.008507
90  237  1.033876
90  238  2.715745
90  239  1.511574
90  240  3.099262
90  241  2.31205
90  242  3.681484
90  243  2.619691
90  244  3.81838
90  245  3.615134
90  246  4.398066
90  247  3.290562
90  248  5.017284
90  249  4.114491
90  250  5.159196
90  251  3.578938
90  252  5.86344
90  253  4.93273
90  254  5.793615
90  255  4.45965
90  256  5.634888
90  257  4.495794
90  258  5.895916
90  259  4.855118
90  260  6.629352
90  261  5.129677
90  262  6.892757
90  263  5.784392
90  264  6.981996
90  265  5.671344
90  266  6.930409
90  267  6.317843
90  268  7.475444
90  269  6.527132
90  270  7.652039
90  271  6.867345
90  272  7.843615
90  273  6.824942
90  274  8.151504
90  275  7.312524
90  276  8.202015
90  277  7.384293
90  278  7.966349
90  279  6.980239
90  280  8.202077
90  281  7.138123
90  282  8.316296
90  283  7.372098
90  284  8.61446
90  285  7.619888
90  286  8.94301
90  287  7.888557
90  288  8.679594
90  289  7.811211
90  290  9.560346
90  291  8.218071
90  292  8.534782
90  293  8.193191
91  231  0.123147
91  233  0.42
91  234  0.04361425
91  235  0.09641038
91  236  0.09044161
91  237  0.3606977
91  238  0.299053
91  239  0.9215963
91  240  0.6118812
91  241  1.923124
91  242  0.8341133
91  243  1.923881
91  244  1.500676
91  245  2.372942
91  246  1.615954
91  247  2.569888
91  248  1.82097
91  249  2.848037
91  250  1.89823
91  251  2.910462
91  252  2.060743
91  253  3.602916
91  254  2.729318
91  255  4.024929
91  256  2.809533
91  257  4.186955
91  258  2.982285
91  259  4.364518
91  260  3.263253
91  261  4.544279
91  262  3.089784
91  263  4.834527
91  264  3.782774
91  265  4.989614
91  266  3.977329
91  267  5.211405
91  268  4.320858
91  269  5.487935
91  270  4.515713
91  271  5.632878
91  272  4.848296
91  273  5.814514
91  274  4.818045
91  275  6.085504
91  276  5.496926
91  277  6.366012
91  278  5.608864
91  279  6.261902
91  280  5.201668
91  281  6.387402
91  282  5.314897
91  283  6.523678
91  284  5.592525
91  285  6.816691
91  286  5.855632
91  287  7.159272
91  288  5.903456
91  289  6.845294
91  290  6.724906
91  291  7.700032
91  292  6.5835
91  293  6.753273
91  294  5.844614
92  233  0.07456053
92  234  1.25577
92  236  0.8127156
92  237  0.2985225
92  238  1.999521
92  239  0.6828266
92  240  2.41384
92  241  1.727344
92  242  3.109931
92  243  2.233032
92  244  3.188228
92  245  2.818083
92  246  3.86293
92  247  2.785217
92  248  3.66053
92  249  3.25266
92  250  3.6545
92  251  2.672632
92  252  3.857049
92  253  3.071466
92  254  4.81956
92  255  3.738866
92  256  5.147443
92  257  4.767831
92  258  5.472342
92  259  4.293466
92  260  5.564694
92  261  4.505079
92  262  5.740046
92  263  4.09755
92  264  6.219371
92  265  5.088956
92  266  6.231349
92  267  5.765989
92  268  6.99208
92  269  6.141269
92  270  7.378503
92  271  6.435726
92  272  7.553562
92  273  6.763821
92  274  7.790707
92  275  6.749222
92  276  8.10154
92  277  7.063971
92  278  8.195564
92  279  5.980084
92  280  7.476315
92  281  6.433879
92  282  7.686507
92  283  6.598483
92  284  7.774256
92  285  6.795291
92  286  8.012062
92  287  6.983341
92  288  8.014773
92  289  7.10564
92  290  8.122546
92  291  8.109373
92  292  9.161451
92  293  8.077656
92  294  9.04851
92  295  7.293089
93  237  0.2157188
93  239  0.159136
93  240  0.02872264
93  241  0.4617627
93  242  0.3071126
93  243  1.776833
93  244  0.6153093
93  245  1.108373
93  246  1.095875
93  247  1.780026
93  248  1.223673
93  249  2.531416
93  250  1.194473
93  251  2.159292
93  252  1.256753
93  253  2.227094
93  254  1.4723
93  255  3.07935
93  256  2.17969
93  257  3.318554
93  258  2.651863
93  259  3.90574
93  260  2.747536
93  261  4.061622
93  262  2.982207
93  263  4.219061
93  264  2.571884
93  265  4.561939
93  266  3.536535
93  267  4.699833
93  268  3.662967
93  269  4.823023
93  270  4.01573
93  271  5.293495
93  272  4.342823
93  273  5.454763
93  274  4.642976
93  275  5.566004
93  276  4.594112
93  277  5.875019
93  278  5.256029
93  279  6.056686
93  280  4.452062
93  281  5.713251
93  282  4.653514
93  283  5.889733
93  284  4.834058
93  285  6.068127
93  286  5.104821
93  287  6.309499
93  288  5.373162
93  289  6.338007
93  290  5.303739
93  291  6.275408
93  292  5.98065
93  293  7.184251
93  294  6.099493
93  295  7.010273
93  296  6.35748
94  239  0.01163456
94  240  0.06516564
94  241  0.02380759
94  242  0.551591
94  243  0.2306425
94  244  1.678893
94  245  0.4852439
94  246  2.017095
94  247  1.226628
94  248  2.829314
94  249  2.725219
94  250  4.013321
94  251  2.772175
94  252  3.330798
94  253  2.819635
94  254  3.873497
94  255  3.054543
94  256  4.53362
94  257  3.02237
94  258  4.315484
94  259  3.567043
94  260  4.880835
94  261  4.491724
94  262  5.862062
94  263  4.800438
94  264  5.983422
94  265  4.191728
94  266  5.771524
94  267  4.616547
94  268  5.76502
94  269  4.865285
94  270  6.14741
94  271  5.848897
94  272  6.571747
94  273  5.629492
94  274  6.676011
94  275  5.871024
94  276  7.24054
94  277  6.228642
94  278  7.549815
94  279  6.764569
94  280  6.57451
94  281  5.57165
94  282  7.016096
94  283  6.013523
94  284  7.189458
94  285  6.193695
94  286  7.40723
94  287  6.484153
94  288  7.621958
94  289  6.618682
94  290  8.026001
94  291  6.973242
94  292  8.1267
94  293  7.128616
94  294  8.514379
94  295  7.399371
94  296  8.126477
94  297  7.340356
95  243  0.2301587
95  246  0.2840498
95  247  0.3452651
95  248  0.6085368
95  249  0.6767631
95  250  0.6208866
95  251  1.978554
95  252  0.6852491
95  253  1.553739
95  254  0.7316571
95  255  1.607318
95  256  0.9385672
95  257  2.514568
95  258  1.642072
95  259  2.542116
95  260  2.179305
95  261  2.673101
95  262  2.250211
95  263  3.730895
95  264  2.679237
95  265  3.78507
95  266  2.004886
95  267  4.204237
95  268  3.211399
95  269  4.364681
95  270  3.104024
95  271  4.423763
95  272  3.702092
95  273  5.12053
95  274  4.225085
95  275  5.278755
95  276  4.445747
95  277  5.355844
95  278  4.395733
95  279  5.484447
95  280  5.034732
95  281  5.487375
95  282  3.989039
95  283  5.209949
95  284  4.213435
95  285  5.412484
95  286  4.477852
95  287  5.346769
95  288  4.698244
95  289  5.910929
95  290  4.917818
95  291  6.115534
95  292  5.490239
95  293  6.589412
95  294  5.682837
95  295  6.86966
95  296  5.787464
95  297  6.863387
95  298  5.991138
96  248  1.942145
96  249  1.093926
96  250  2.140455
96  251  0.923149
96  252  2.405675
96  253  0.9710142
96  254  2.389159
96  255  1.106962
96  256  2.141783
96  257  1.403478
96  258  3.160662
96  259  2.25481
96  260  3.689832
96  261  3.059977
96  262  4.203566
96  263  3.082155
96  264  4.654423
96  265  3.758276
96  266  5.508861
96  267  3.373174
96  268  5.360194
96  269  4.082837
96  270  5.263663
96  271  4.812247
96  272  5.960722
96  273  5.332262
96  274  6.176216
96  275  5.102748
96  276  6.200978
96  277  5.3474
96  278  6.471044
96  279  5.633009
96  280  7.043557
96  281  6.257881
96  282  5.950544
96  283  4.856247
96  284  5.902517
96  285  4.986833
96  286  6.285234
96  287  6.238637
96  288  6.759142
96  289  6.014826
96  290  7.237073
96  291  6.564077
96  292  7.698806
96  293  6.743258
96  294  7.853192
96  295  6.974454
96  296  8.222135
96  297  7.075086
96  298  8.308283
96  299  7.328514
97  251  1.41e-06
97  252  0.01235361
97  253  1.483041
97  254  0.2614923
97  255  1.04027
97  256  0.497524
97  257  1.224334
97  258  0.6711721
97  259  2.135428
97  260  1.244753
97  261  1.85316
97  262  1.495867
97  263  2.28993
97  264  1.65715
97  265  3.134782
97  266  2.372526
97  267  3.394206
97  268  1.171184
97  269  3.639982
97  270  2.768888
97  271  3.872103
97  272  2.452104
97  273  3.572683
97  274  3.072805
97  275  4.953968
97  276  4.113218
97  277  5.171202
97  278  4.362815
97  279  5.340285
97  280  4.363552
97  281  5.218992
97  282  4.911426
97  283  4.749128
97  284  5.054676
97  285  5.461959
97  286  4.30866
97  287  5.629629
97  288  4.504333
97  289  5.892352
97  290  4.732623
97  291  6.063701
97  292  4.958723
97  293  6.255343
97  294  5.126492
97  295  6.148051
97  296  5.310423
97  297  6.589038
97  298  5.492448
97  299  6.607902
97  300  5.73754
98  250  4.368e-05
98  251  0.2817093
98  254  3.150861
98  255  1.877968
98  256  0.6956662
98  257  2.21507
98  258  2.570364
98  259  2.436379
98  260  3.884486
98  261  2.938473
98  262  3.310942
98  263  3.160653
98  264  3.878663
98  265  3.209374
98  266  4.760036
98  267  4.165017
98  268  4.075192
98  269  2.642567
98  270  5.276055
98  271  4.520643
98  272  5.605161
98  273  3.963939
98  274  4.884262
98  275  4.675889
98  276  5.447415
98  277  4.497646
98  278  5.680436
98  279  4.722835
98  280  5.934044
98  281  5.107354
98  282  6.440214
98  283  5.648861
98  284  6.442145
98  285  5.275999
98  286  6.593905
98  287  5.470364
98  288  6.823119
98  289  5.693222
98  290  7.116526
98  291  5.966683
98  292  6.992412
98  293  6.159451
98  294  7.234097
98  295  6.358925
98  296  7.41742
98  297  6.505729
98  298  7.803231
98  299  6.799477
98  300  7.920122
98  301  7.003083
99  255  0.3175823
99  257  0.00776643
99  258  0.1338965
99  259  0.2451737
99  260  0.5177109
99  261  2.008061
99  262  1.078601
99  263  1.126294
99  264  1.114
99  265  1.757637
99  266  0.9856826
99  267  2.528431
99  268  1.9997
99  269  2.996101
99  270  0.7249253
99  271  2.685594
99  272  2.221217
99  273  3.236417
99  274  1.546139
99  275  1.914802
99  276  2.101358
99  277  4.724082
99  278  3.960811
99  279  5.093496
99  280  4.346853
99  281  5.359192
99  282  4.378795
99  283  4.564324
99  284  4.74533
99  285  2.935286
99  286  3.63428
99  287  5.032331
99  288  3.875675
99  289  5.213837
99  290  4.096225
99  291  5.506233
99  292  4.340743
99  293  5.279413
99  294  4.514589
99  295  5.632332
99  296  4.698097
99  297  5.704649
99  298  4.855989
99  299  6.134349
99  300  5.118302
99  301  6.267234
99  302  5.365934
100  256  0.09528096
100  257  0.0403459
100  258  1.410071
100  259  0.1558502
100  260  1.522126
100  261  0.3802409
100  262  1.8889
100  263  0.9730675
100  264  2.42102
100  265  1.406751
100  266  3.337233
100  267  2.608849
100  268  4.075787
100  269  2.543856
100  270  3.626323
100  271  2.699304
100  272  3.361389
100  273  2.773366
100  274  4.006689
100  275  4.444767
100  276  4.043784
100  277  3.516228
100  278  5.648398
100  279  6.037935
100  280  5.062557
100  281  4.212283
100  282  5.368433
100  283  4.554972
100  284  5.813737
100  285  5.116394
100  286  5.799495
100  287  5.003509
100  288  6.320566
100  289  5.125671
100  290  6.496365
100  291  5.386438
100  292  6.751927
100  293  5.575893
100  294  6.513095
100  295  5.7895
100  296  6.813651
100  297  5.927241
100  298  6.924923
100  299  6.111544
100  300  7.36441
100  301  6.355979
100  302  7.559674
100  303  6.643663
101  261  0.4348148
101  265  0.5480931
101  266  0.2239401
101  267  1.177359
101  268  0.5977359
101  269  1.45335
101  270  1.305671
101  271  2.281845
101  272  1.475071
101  273  1.734598
101  274  1.568881
101  275  2.519959
101  276  2.143835
101  277  0.9110117
101  278  0.6356395
101  279  2.879284
101  280  3.723759
101  281  4.721215
101  282  4.276245
101  283  5.365661
101  284  4.312691
101  285  2.714936
101  286  3.756197
101  287  0.9343703
101  288  3.180159
101  289  4.510813
101  290  3.332186
101  291  4.71098
101  292  3.579465
101  293  5.005647
101  294  3.826183
101  295  4.668231
101  296  4.049442
101  297  5.03416
101  298  4.192849
101  299  5.15507
101  300  4.306668
101  301  5.603622
101  302  4.616531
101  303  5.771168
101  304  4.841823
102  266  2.206995
102  267  1.718959
102  268  2.407638
102  269  2.263232
102  270  2.69779
102  271  2.745195
102  272  2.84752
102  273  2.983411
102  274  2.591321
102  275  3.2141
102  276  3.617265
102  277  3.728854
102  278  3.215067
102  279  2.271613
102  280  4.243809
102  281  3.599033
102  282  3.600016
102  283  4.070486
102  284  5.165414
102  285  4.249878
102  286  5.748323
102  287  4.861517
102  288  5.366074
102  289  4.571805
102  290  4.960869
102  291  4.653565
102  292  6.016994
102  293  4.90011
102  294  6.295654
102  295  5.123385
102  296  5.893898
102  297  5.320997
102  298  6.309135
102  299  5.423449
102  300  6.364038
102  301  5.593137
102  302  6.841183
102  303  5.829997
102  304  7.09943
102  305  6.135836
103  267  0.323826
103  269  0.500631
103  270  0.3543594
103  271  0.1373566
103  272  0.7413484
103  273  1.040472
103  274  1.088302
103  275  0.6051955
103  276  1.261638
103  277  1.474315
103  278  1.19585
103  279  0.6333593
103  280  0.2614789
103  281  0.5919556
103  282  3.262709
103  283  0.0194326
103  285  3.407256
103  286  4.449825
103  287  0.6519931
103  288  1.062978
103  289  0.7660583
103  290  1.314604
103  291  3.190078
103  292  2.825813
103  293  4.190898
103  294  3.117753
103  295  4.504265
103  296  3.369882
103  297  4.331326
103  298  3.58052
103  299  4.55201
103  300  3.733933
103  301  4.708981
103  302  3.945882
103  303  5.222138
103  304  4.225515
103  305  5.552981
103  306  4.592481
104  268  0.01328298
104  270  1.145936
104  271  0.09994645
104  272  1.423193
104  273  0.3004169
104  274  2.399702
104  275  0.9593656
104  276  2.500049
104  277  1.498521
104  278  2.683169
104  279  1.790117
104  280  2.511719
104  281  2.258939
104  282  3.255225
104  283  2.518325
104  284  4.265755
104  285  4.136804
104  286  5.19622
104  287  4.307948
104  288  5.333713
104  289  4.855733
104  290  5.650556
104  291  5.199842
104  292  5.120084
104  293  3.749493
104  294  5.178152
104  295  4.141421
104  296  5.569314
104  297  4.462746
104  298  5.451239
104  299  4.654515
104  300  5.592932
104  301  4.811331
104  302  5.87139
104  303  5.011413
104  304  6.308831
104  305  5.202413
104  306  6.581064
104  307  5.636405
105  271  0.241511
105  280  0.4710534
105  281  0.3941527
105  282  0.1941977
105  289  0.6324799
105  290  0.87
105  291  0.7439955
105  293  3.760931
105  294  2.211484
105  295  3.595559
105  296  2.549398
105  297  4.015494
105  298  2.842159
105  299  3.716858
105  300  3.113169
105  301  3.735453
105  302  3.27059
105  303  4.221338
105  304  3.412993
105  305  4.776993
105  306  3.684768
105  307  5.09631
105  308  4.117018
106  282  1.643013
106  283  0.3015271
106  284  1.16119
106  285  0.4160343
106  286  4.255418
106  287  4.131299
106  288  5.22796
106  289  4.350731
106  290  5.262149
106  291  4.905432
106  292  1.671599
106  293  4.812562
106  294  5.159649
106  295  3.688905
106  296  4.619316
106  297  3.582654
106  298  5.010433
106  299  3.880252
106  300  4.714092
106  301  3.972863
106  302  4.98116
106  303  4.052753
106  304  5.092067
106  305  4.287654
106  306  5.66985
106  307  4.581791
106  308  6.083477
106  309  5.000123
107  283  0.109471
107  284  0.1124574
107  291  0.5525762
107  292  1.07
107  293  0.5525299
107  294  1.08
107  295  0.667776
107  297  2.81093
107  298  1.827768
107  299  3.258328
107  300  2.081459
107  301  2.756118
107  302  2.32703
107  303  3.118497
107  304  2.489323
107  305  3.41392
107  306  2.701134
107  307  4.138662
107  308  3.020108
107  309  4.522745
107  310  3.438195
108  282  2.28
108  283  1.441323
108  284  2.864986
108  285  0.1288605
108  295  3.056547
108  296  0.04101444
108  299  3.047835
108  300  4.427929
108  301  3.164395
108  302  3.692179
108  303  3.258948
108  304  4.153746
108  305  3.466149
108  306  4.364503
108  307  3.749579
108  308  5.140735
108  309  4.076385
108  310  5.583534
108  311  4.51593
109  296  1.27
109  297  0.02332964
109  298  1.28
109  299  2.479447
109  300  1.257883
109  301  2.555581
109  302  1.3347
109  303  1.91706
109  304  1.566652
109  305  2.400249
109  306  1.661161
109  307  2.325948
109  308  1.991383
109  309  3.350631
109  310  2.346205
109  311  3.777296
109  312  2.75628
110  287  0.05874964
110  299  2.328676
110  301  2.579423
110  302  3.583216
110  303  2.447144
110  304  3.00934
110  305  2.617183
110  306  3.601118
110  307  2.802749


==> anc/etfsi_ZA_BDFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated beta-delayed fission flow > 10^-5 using the ETFSI model as shown in Figs. 22 and 24.
Z  A  <IntBDFflow>/10^-5  %BDFflow  Pf/Pf+Pn[%]  Bh(Z+1,A)[MeV]  Qb(Z,A)[MeV]  Sn(Z+1,A)[MeV] 
91  246      3.6488      0.1313     20.7709      5.6000      7.1700      5.8414
91  248      4.2245      0.1520     29.8290      5.4000      7.8000      5.4814
91  250      1.8396      0.0662     32.3155      5.4000      8.1900      5.1704
91  252      3.7691      0.1356     30.7576      5.4000      8.4900      5.2314
92  253      2.7151      0.0977     43.5160      4.5000      5.4500      5.2114
92  255      1.4442      0.0520     59.4951      4.3000      6.3800      5.2414
92  265      1.1855      0.0426     51.9497      4.2000      7.6200      4.2914
93  252      1.1963      0.0430     39.9522      5.2000      7.1700      5.6914
93  254      2.0586      0.0741     46.2660      5.0000      7.5300      5.3714
93  256      1.7828      0.0641     73.4693      4.5000      7.5700      5.0514
93  258      1.1425      0.0411     83.8384      4.2000      8.0200      5.2914
93  261      9.7250      0.3498     79.1430      3.6000      6.7500      2.4814
93  263     15.7547      0.5667     62.8301      4.2000      7.2400      2.3314
93  265     29.1917      1.0501     71.6381      3.7000      7.8000      2.1614
93  266      6.7175      0.2416     85.4507      4.1000      9.7900      4.5904
93  267     33.2379      1.1957     58.7277      6.0000      7.9200      2.2914
93  269      1.2193      0.0439      1.1129      6.8000      8.4100      2.6414
94  262      1.1009      0.0396     18.7551      4.0000      3.5600      3.1114
94  264      1.9793      0.0712     22.4286      3.8000      4.0600      2.5714
94  267      5.5127      0.1983     92.1409      3.4000      7.0100      4.7014
94  268      1.7202      0.0619      1.8716      5.0000      5.1200      2.4514
95  258      1.1883      0.0427     58.9061      4.5000      6.8500      5.4014
95  265      6.3817      0.2296     79.2207      3.6000      6.0100      2.6314
95  267     43.5353      1.5661     82.7398      3.3000      6.5300      2.5014
95  268     19.6893      0.7083     99.7362      3.1000      9.0300      4.9514
95  269     53.9495      1.9407     74.6351      4.7000      6.9500      2.3314
95  270     44.6158      1.6049     85.1323      4.0000      8.8300      4.7014
95  271     66.6925      2.3991     43.6203      5.7000      7.4200      2.7814
95  272      1.4266      0.0513      2.2945      5.5000      9.0100      4.3014
95  273      9.3228      0.3354      3.3699      6.1000      7.7500      2.8614
95  274      1.0862      0.0391      0.6009      5.8000      9.2900      4.3414
95  275      2.0961      0.0754      0.4371      6.6000      8.2300      2.9214
95  291      3.0262      0.1089      2.0375      5.3000     12.7800      0.6414
95  293    139.8939      5.0323     12.9244      6.3000     12.7800      0.3814
95  295      7.1194      0.2561      3.2924      7.3000     13.0900      0.2414
95  303      3.8993      0.1403     80.7835*      4.3780*     15.5270*      0.3414*
95  305      1.1826      0.0425     76.7788*      4.7010*     16.0390*      0.1564*
96  268      6.4825      0.2332     92.1412      2.9000      3.4400      2.6914
96  270     21.4046      0.7700     65.1911      3.2000      4.0000      2.5414
96  271     44.2079      1.5903     91.9401      3.1000      6.0300      4.8114
96  272      2.3321      0.0839      1.1965      5.0000      4.6700      2.9414
96  273     58.2419      2.0951     44.7510      4.6000      6.2500      4.4414
96  275      1.7126      0.0616      1.0723      5.3000      6.3600      4.3614
96  290      1.4677      0.0528     14.2677      4.7000      9.2300      1.0314
96  292     61.2066      2.2018     27.1075      4.8000      9.7300      0.8014
96  294     93.1880      3.3522     18.7160      5.1000     10.1900      0.6014
97  270      1.0119      0.0364     99.5967      2.4000      8.1400      5.3414
97  271     31.3735      1.1286     98.5334      2.7000      5.9400      2.6114
97  272      9.1579      0.3294     99.8686      2.8000      8.0900      5.0914
97  273     35.5153      1.2776     49.7839      4.2000      6.3800      2.7314
97  274     56.0432      2.0160     74.6425      4.2000      7.9400      4.5714
97  275     21.3263      0.7672      8.9051      5.0000      6.7100      3.1314
97  276     40.2534      1.4480     23.7233      5.0000      8.1800      4.5614
97  277      8.7184      0.3136      1.9776      5.3000      7.1200      3.2014
97  278     30.3797      1.0928      4.0046      5.3000      8.5200      4.4514
97  279     48.7914      1.7552      4.0510      6.1000      7.7900      3.2714
97  280      1.3913      0.0500      0.1258      6.1000      8.8600      4.1514
97  281      1.3280      0.0478      0.0845      7.0000      8.4400      3.1414
97  289      1.1464      0.0412     41.1989      3.9000     10.3700      1.1314
97  291      3.0180      0.1086     85.5636      3.0000     10.7500      1.0914
97  293      8.9397      0.3216     97.9199      3.3000     11.2000      0.8814
97  295     37.8154      1.3603     82.2858      4.3000     11.5000      0.5914
98  272      3.6806      0.1324     99.5710      2.4000      2.8100      2.8914
98  274     16.2790      0.5856     30.8055      3.6000      3.7400      2.8914
98  275     13.6486      0.4910     55.4022      3.9000      5.3900      4.7814
98  277     94.4216      3.3966     78.0634      3.6000      5.4100      4.5814
98  278     11.4416      0.4116      2.3658      4.4000      4.3200      3.3614
98  279    270.1485      9.7179     53.7740      4.4000      5.6900      4.6414
98  281     25.6386      0.9223      2.7524      5.0000      5.9500      4.2814
99  274      3.9683      0.1427     99.8240      1.8000      7.3700      5.4614
99  275     11.3086      0.4068     91.7330      3.1000      5.3600      2.7714
99  276      8.2992      0.2985     99.8372      2.6000      7.3000      5.1414
99  277     28.0226      1.0080     61.2680      4.0000      5.6800      2.9614
99  278     15.5082      0.5579     99.1386      3.3000      7.1500      4.8314
99  279     52.6256      1.8931     42.1498      4.2000      5.9900      3.4814
99  280    120.5913      4.3380     68.8083      4.3000      7.5200      4.8014
99  281      9.2351      0.3322      1.4708      5.2000      6.6400      3.4014
99  282     70.4779      2.5353      9.0020      5.1000      7.7600      4.4514
99  283      1.2107      0.0436      0.1042      6.3000      7.3800      3.4404
100  279      2.5178      0.0906     94.2097      3.0000      4.2700      4.9014
100  280      2.4844      0.0894      1.4631      3.9000      3.0600      3.5914
100  281     74.2642      2.6715     82.0780      3.4000      4.5900      4.9314
100  283    161.9225      5.8248     35.8769      4.5000      4.8500      4.5904
101  276      1.1630      0.0418     99.1186      1.3000      6.0200      6.4314
101  280     63.6942      2.2912     99.7891      2.8000      6.2700      5.2114
101  281      2.5446      0.0915     30.2800      4.6000      4.9700      3.6314
101  282     34.3327      1.2350     86.8826      3.8000      6.5200      5.1114
101  283      5.4594      0.1964      3.3174      4.8000      5.6100      3.6804
101  284    115.5641      4.1571     35.7430      4.9000      6.7800      4.7614
102  281      1.5740      0.0566     99.7400      2.5000      3.3900      5.3714
102  283     31.1787      1.1216     86.0250      3.3000      3.5500      5.1804
102  285     17.8867      0.6434      8.7870      4.1000      3.8200      4.8814
103  282     46.7015      1.6800     99.1042      2.7000      5.9300      5.7314
103  283      1.4320      0.0515     39.0158      3.9000      4.0700      3.3204
103  284     67.4567      2.4266     91.4657      3.7000      5.6100      5.4014
103  286    103.4103      3.7199     63.2963      4.7000      5.8300      5.0814
104  283      1.9209      0.0691     99.9852      2.1000      2.8700      6.5104
104  285     20.1062      0.7233     25.1080      3.3000      2.6900      5.5414
105  284      2.3977      0.0863     98.3471      2.5000      4.2100      6.0514
105  285      4.5232      0.1627      8.0914      3.5000      2.4200      3.7514
105  286     42.7541      1.5380     78.5850      3.7000      4.6100      6.2114
105  288      5.5745      0.2005     30.6830      4.8000      4.8800      5.4014
106  285     21.0199      0.7561     99.9197      2.2000      1.9900      6.1414
106  287      1.9314      0.0695      5.8349      3.1000      1.3900      6.0514
107  288      3.6156      0.1301     32.0840      3.8000      3.0500      6.0414


==> anc/etfsi_ZA_NIFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated neutron-induced fission flow > 10^-5 using the ETFSI model as shown in Figs. 21 and 24.
Z  A  <IntNIFflow>/10^-5  %NIFflow  Bh(Z,A+1)[MeV]  Sn(Z,A+1)[MeV] 
89  232      1.9848      0.0197      8.5000      6.4514
89  234      1.7648      0.0176      8.7000      6.3314
90  233      2.2798      0.0227      7.5000      6.7704
90  235      3.2811      0.0326      7.9000      6.6314
92  241      1.2401      0.0123      6.0000      6.2114
92  243     13.7326      0.1366      5.9000      5.9014
92  245      5.3631      0.0534      5.6000      5.8414
92  247      8.5217      0.0848      5.4000      5.4814
92  249      7.0529      0.0702      5.4000      5.1704
92  251     12.3006      0.1224      5.4000      5.2314
93  242      1.1786      0.0117      6.1000      6.3414
93  248      2.7110      0.0270      5.2000      5.6214
93  250      8.3942      0.0835      4.8000      5.3414
93  252     10.8088      0.1075      4.5000      5.2114
93  254     27.2695      0.2713      4.3000      5.2414
93  256     12.9862      0.1292      4.4000      4.7314
93  258     13.7911      0.1372      4.6000      4.8614
93  260      8.5462      0.0850      3.8000      4.6614
93  261      2.0598      0.0205      3.9000      2.2914
93  262      5.9639      0.0593      3.9000      4.4814
93  263      1.0770      0.0107      4.2000      2.0914
93  264      4.9498      0.0492      4.2000      4.2914
94  247      1.0366      0.0103      5.9000      6.2614
94  253      1.3960      0.0139      5.0000      5.3714
94  255      1.5883      0.0158      4.5000      5.0514
94  257      1.1915      0.0119      4.2000      5.2914
94  259      3.9290      0.0391      3.8000      5.4714
94  260      1.3196      0.0131      3.6000      2.4814
94  263      3.0031      0.0299      3.8000      4.7814
94  264      1.1005      0.0109      3.7000      2.1614
94  265      2.4589      0.0245      4.1000      4.5904
94  287      2.3343      0.0232      7.1000      2.2714
94  300     95.8064      0.9532      3.5780*      0.0374*
94  301    333.5925      3.3190      3.6940*      1.2394*
94  303      1.6663      0.0166      3.9620*      0.9484*
95  258      1.4230      0.0142      4.1000      5.2214
95  262      3.7102      0.0369      3.6000      5.0414
95  264      3.8987      0.0388      3.5000      4.8914
95  265      1.0061      0.0100      3.9000      2.4004
95  266     11.6064      0.1155      3.4000      4.7014
95  268      4.8687      0.0484      5.3000      4.4114
95  288     17.9892      0.1790      5.8000      2.4314
95  300   1391.9747     13.8493      3.6910*      1.4074*
95  301     32.5820      0.3242      3.9880*      0.3354*
95  302     35.1206      0.3494      4.1140*      1.3634*
95  303      4.4581      0.0444      4.3340*      0.1774*
95  304      2.6520      0.0264      4.4300*      0.9794*
96  265      1.0133      0.0101      3.1000      5.1204
96  266      6.3805      0.0635      3.3000      2.5014
96  267      2.4893      0.0248      3.1000      4.9514
96  269     15.2862      0.1521      4.0000      4.7014
96  271      8.8046      0.0876      5.5000      4.3014
96  273     12.6675      0.1260      5.8000      4.3414
96  275      2.2928      0.0228      6.6000      4.1514
96  281   1079.2771     10.7381      6.6000      2.0714
96  283     38.1855      0.3799      6.4000      1.9614
96  285     18.7563      0.1866      6.0000      2.1214
96  287    126.5120      1.2587      5.6000      2.6914
96  288      2.9116      0.0290      5.6000      1.0814
96  289    226.0219      2.2488      4.9000      2.7214
96  290    303.7712      3.0223      5.3000      0.6414
96  291    190.9055      1.8994      5.7000      2.5914
96  293      2.3381      0.0233      6.7000      2.5214
96  297     88.8221      0.8837      8.0000      2.2514
96  299     10.6799      0.1063      8.3000      2.2714
96  300    680.6459      6.7720      4.0180*      0.3384*
96  301    369.9592      3.6809      4.1120*      1.7384*
96  302      6.3571      0.0632      4.3780*      0.3414*
96  303      5.6383      0.0561      4.4880*      1.5124*
97  269      4.4753      0.0445      3.2000      2.5414
97  270      5.6146      0.0559      3.1000      4.8114
97  272    175.5078      1.7462      4.6000      4.4414
97  274     40.2170      0.4001      5.3000      4.3614
97  276      8.2896      0.0825      5.6000      4.2614
97  282      2.8404      0.0283      5.8000      2.2404
97  283      2.4359      0.0242      5.3000      0.8314
97  284     55.1112      0.5483      4.5000      2.3014
97  285     48.2249      0.4798      4.7000      0.6514
97  286     64.8033      0.6448      3.8000      2.6414
97  288      8.3747      0.0833      4.4000      2.9514
97  290    136.8817      1.3619      3.8000      2.9314
97  291      2.3579      0.0235      4.8000      0.8014
97  292     54.1545      0.5388      4.8000      2.7614
97  300    285.8427      2.8440      4.1960*      1.6794*
97  301     13.5748      0.1351      4.4180*      0.7554*
97  302     46.2084      0.4597      4.4280*      1.5774*
97  303      1.7642      0.0176      4.5940*      0.5354*
97  304      8.8991      0.0885      4.6560*      1.4854*
97  306      1.3747      0.0137      4.8980*      1.2604*
98  273     37.7100      0.3752      4.2000      4.5714
98  274      5.5685      0.0554      5.0000      3.1314
98  275    194.4043      1.9342      5.0000      4.5614
98  276      1.7227      0.0171      5.3000      3.2014
98  277    349.4689      3.4770      5.3000      4.4514
98  279    114.1532      1.1358      6.1000      4.1514
98  283      1.5499      0.0154      5.0000      2.5114
98  284      9.4188      0.0937      5.0000      1.1114
98  293      6.1643      0.0613      3.8000      3.0214
98  294      1.0210      0.0102      4.3000      0.5914
99  273      2.6184      0.0261      3.6000      2.8914
99  274     29.5903      0.2944      3.9000      4.7814
99  275      1.6244      0.0162      4.4000      3.2014
99  276    156.1478      1.5536      3.6000      4.5814
99  277     18.2081      0.1812      4.4000      3.3614
99  278    515.9129      5.1330      4.4000      4.6414
99  280    580.1101      5.7717      5.0000      4.2814
100  276      1.3010      0.0129      4.0000      2.9614
100  277     12.9320      0.1287      3.3000      4.8314
100  278      2.2910      0.0228      4.2000      3.4814
100  279     78.7036      0.7831      4.3000      4.8014
100  280      7.5457      0.0751      5.2000      3.4014
100  281    639.0432      6.3581      5.1000      4.4514
100  283     34.8737      0.3470      6.0000      3.9614
101  280    103.4951      1.0297      3.4000      4.9314
101  282    294.2515      2.9276      4.5000      4.5904
101  284     38.9422      0.3874      5.3000      4.0914
102  281      3.4757      0.0346      3.8000      5.1114
102  282      5.8383      0.0581      4.8000      3.6804
102  283    192.8599      1.9188      4.9000      4.7614
102  285     41.9742      0.4176      5.6000      4.2414
103  282      4.5386      0.0452      3.3000      5.1804
103  283      1.3535      0.0135      4.2000      3.8614
103  284     52.1271      0.5186      4.1000      4.8814
103  286    127.6113      1.2697      4.9000      4.3914
103  288      1.0093      0.0100      4.2000      3.6414
104  285     43.8386      0.4362      4.7000      5.0814
104  287      4.0580      0.0404      5.6000      4.5414
105  285      1.9911      0.0198      4.5000      4.0214
105  286      2.2571      0.0225      4.2000      5.2214
105  288      7.3930      0.0736      4.6000      4.7114
106  287      3.5582      0.0354      4.8000      5.4014


==> anc/frdm12_ZA_BDFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated beta-delayed fission flow > 10^-5 using FRDM12/FRLDM models as shown in Figs. 22 and 24.
Z  A  <IntBDFflow>/10^-5  %BDFflow  Pf/Pf+Pn[%]  Bh(Z+1,A)[MeV]  Qb(Z,A)[MeV]  Sn(Z+1,A)[MeV] 
89  257      1.1116      0.0916      1.6795      5.8770      8.9340      2.5154
91  256      1.4288      0.1178     10.2938      5.0220      8.7840      4.0634
91  257     14.6491      1.2077     10.6000      4.7840      7.9050      2.7654
91  258      2.6650      0.2197     16.7453      4.6050      9.3140      4.0104
91  259     26.2659      2.1654     20.4912      4.6450      8.0410      2.6444
91  260      4.8237      0.3977     23.1789      4.7050      9.2990      4.0884
91  261     41.0777      3.3866     19.1353      4.8930      8.2310      2.7494
91  262      3.4095      0.2811     12.5965      4.9530      9.7030      4.0994
91  263     40.2224      3.3160     18.6153      5.3320      8.9900      2.6264
91  265     11.9566      0.9857      5.9548      5.6740      9.5110      2.3484
91  267      2.1298      0.1756      0.8298      6.1120      9.8940      2.3014
92  257      2.0512      0.1691     23.2960      4.5820      6.3780      4.0434
92  258      1.4654      0.1208      1.9383      4.2730      5.4450      3.0774
92  259      3.1357      0.2585     65.1150      4.0640      6.8950      4.0944
92  260      5.9286      0.4888      5.2295      4.0380      5.7060      2.8994
92  261      6.8537      0.5650     65.1795      4.0370      6.9680      4.0114
92  262      4.9721      0.4099      3.7541      4.1810      5.9180      3.0494
92  263      6.9285      0.5712     41.6128      4.1670      7.2720      3.9804
93  252      6.2004      0.5112     12.1720      5.6290      6.1690      5.1214
93  254      9.2894      0.7658     19.0970      5.4060      6.5960      5.1394
93  256     16.1175      1.3288     34.7770      5.1400      7.3130      4.9194
93  258      1.7395      0.1434     61.8541      4.2660      7.8720      4.4424
93  259      3.0559      0.2519     21.7919      4.0440      6.7280      2.9504
93  261      3.3804      0.2787     55.5140      4.0850      7.1410      2.9284
93  263     46.9226      3.8684     62.0466      4.1030      7.3710      3.0164
93  264     30.8985      2.5474     83.3477      3.9080      8.6240      4.2474
93  265    154.0223     12.6980     56.1145      4.2450      7.8030      2.9284
93  266     12.8193      1.0569     39.6712      4.5870      9.2640      4.0784
93  267     58.2181      4.7997     25.8780      4.6340      8.3670      2.6404
93  268      4.3127      0.3556     15.9078      4.7020      9.6590      3.8594
93  269     69.2226      5.7069     19.9282      5.2670      8.7140      2.5824
93  271      9.0895      0.7494      2.6053      6.2120      9.4640      2.3974
93  277      5.3594      0.4418      0.0899      6.0750     11.1650      1.8014
93  285     20.3354      1.6765     36.5546      4.4730     13.0080      0.9934
93  287     16.6786      1.3750     24.3728      4.6870     13.5490      0.8484
93  289      8.2327      0.6787     17.8733      4.7280     13.9390      0.4844
93  291     24.1058      1.9873     16.5956      4.6790     14.5990      0.7214
94  264      2.0767      0.1712      7.0189      4.1690      5.0140      3.2754
94  265      4.0325      0.3325     59.8456      4.0090      6.3160      4.2304
94  266      3.3831      0.2789      2.7494      4.2420      5.4130      3.1754
94  267      3.7754      0.3113     29.2640      4.4810      6.8510      4.0784
94  269      1.8592      0.1533      7.3446      4.4760      7.1940      3.8514
94  288      1.4521      0.1197     26.2519      4.1990     11.2230      1.1194
94  292      2.6534      0.2188     14.2475      4.7610     12.2440      0.8834
95  254      1.4907      0.1229      3.4411      5.2040      4.9720      5.5524
95  256      5.0268      0.4144     20.4360      4.9990      5.4380      5.5214
95  258      1.2636      0.1042     56.6428      4.6890      6.1810      5.2684
95  265      2.8946      0.2386     42.2411      4.0120      6.3810      3.2144
95  266      5.3203      0.4386     80.2986      3.9860      7.7430      4.5374
95  267     19.7459      1.6279     29.8936      4.3240      6.8670      3.2024
95  268      9.9532      0.8206     51.7650      4.3980      8.2180      4.2844
95  269     31.7475      2.6174     30.6680      4.5310      7.3780      3.0114
95  270     23.9122      1.9714     40.3302      4.4520      8.5770      4.0974
95  271     43.6117      3.5955     22.3803      4.6500      7.6310      2.9024
95  272     15.2267      1.2553     16.9592      4.9520      9.0830      4.1704
95  273     33.7873      2.7855     12.2314      5.2200      8.3450      2.7304
95  275     10.9480      0.9026      6.7189      5.4480      9.1030      2.0774
95  277     15.7080      1.2950      9.6490      5.5330      9.5280      2.0734
95  279      2.6446      0.2180      1.8984      5.1270     10.1310      2.0984
96  266      6.3663      0.5249     47.1952      3.7380      3.9650      3.4384
96  267      1.5824      0.1305     84.7787      3.7030      5.3060      4.5434
96  268      3.7804      0.3117     12.9459      4.0700      4.5160      3.4944
96  269      4.9415      0.4074     67.6101      4.0940      5.7910      4.2864
96  270      2.9428      0.2426      3.8220      4.3180      5.0250      3.3314
96  271     22.1047      1.8224     49.2765      4.1920      6.2530      4.1304
96  272      1.1677      0.0963      0.7188      4.3320      5.1080      3.0254
96  273     18.9602      1.5631     25.7800      4.4930      6.5810      4.2034
96  275      1.2981      0.1070      4.3830      4.6880      7.5580      3.7594
96  276      3.4169      0.2817      2.7473      4.9260      6.5840      2.3814
96  278      1.2022      0.0991      1.7163      4.8640      6.8980      2.3794
96  280      1.0058      0.0829      5.2361      4.6100      7.3890      2.4044
97  266      1.4639      0.1207     95.4563      3.6840      6.4250      4.8064
97  268      2.6828      0.2212     96.0934      3.6500      6.6740      4.8554
97  269      3.0882      0.2546     59.1512      3.9840      5.9010      3.5134
97  270      6.2238      0.5131     73.6830      4.0950      7.2350      4.6654
97  271      8.0613      0.6646     18.8816      4.2680      6.4360      3.3314
97  272     11.4835      0.9467     64.9352      4.1780      7.8590      4.4484
97  273      9.4010      0.7750     30.0298      4.1070      6.5850      2.9294
97  274     36.9111      3.0430     68.1302      4.2950      8.0070      4.5034
97  275     17.1378      1.4129     12.9439      4.5640      7.3120      3.0644
97  276     18.6580      1.5382     32.5754      4.5040      9.0430      4.1124
97  277     21.4821      1.7710     37.3608      4.6770      8.0670      2.3794
97  278      5.1137      0.4216     12.2750      4.4690      9.3510      3.6634
97  279      4.7762      0.3938     22.7251      4.6520      8.4990      2.3674
98  271      1.3203      0.1088     63.5810      3.8530      4.7230      4.6814
98  273      1.6810      0.1386     77.8810      3.9640      5.4630      4.4594
98  274      5.1832      0.4273     11.9469      4.0570      4.3220      3.3624
98  275      7.2472      0.5975     56.2379      3.8150      5.4790      4.2214
98  276      4.0387      0.3330     10.9250      4.1720      4.7800      3.4134
98  277      4.3235      0.3564     31.7000      4.1020      6.5170      4.1164
99  270      9.3076      0.7673     97.4885      3.5780      5.5860      5.1264
99  272      3.4401      0.2836     86.3725      3.9080      6.0900      5.0214
99  274      5.9620      0.4915     79.3688      4.0610      6.7420      4.8004
99  275      1.4689      0.1211     38.2256      4.1230      5.8840      3.3634
99  276      2.7491      0.2266     91.5137      3.7700      6.9340      4.4634
99  277      2.9503      0.2432     33.9144      4.1300      6.2280      3.4104
99  278      1.2489      0.1030     77.7298      4.0620      7.9890      4.4364
101  274      1.3414      0.1106     75.4760      3.9470      4.9720      5.3384


==> anc/frdm12_ZA_NIFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated neutron-induced fission flow > 10^-5 using FRDM12/FRLDM models as shown in Figs. 21 and 24.
Z  A  <IntNIFflow>/10^-5  %NIFflow  Bh(Z,A+1)[MeV]  Sn(Z,A+1)[MeV] 
90  251      2.0376      0.0191      6.4000      4.2714
91  282      1.6170      0.0151      6.0100      1.3084
91  286      2.1863      0.0204      5.4610      1.2554
92  251      1.4449      0.0135      6.0390      4.8824
92  253     11.5484      0.1080      5.7410      4.5714
92  255     14.6882      0.1374      5.0220      4.0634
92  256      3.1835      0.0298      4.7840      2.7654
92  257     38.1395      0.3567      4.6050      4.0104
92  258      9.2805      0.0868      4.6450      2.6444
92  259     27.1762      0.2542      4.7050      4.0884
92  260      7.9223      0.0741      4.8930      2.7494
92  261     51.0883      0.4779      4.9530      4.0994
92  262      5.7914      0.0542      5.3320      2.6264
92  263      4.4697      0.0418      5.5930      3.7454
92  265      2.6694      0.0250      5.7370      3.4994
92  275    305.4096      2.8567      7.7240      2.4304
92  287      1.6973      0.0159      5.0890      1.5074
93  252      1.0489      0.0098      5.7210      4.8304
93  254      7.2798      0.0681      5.3900      4.5794
93  256     79.5994      0.7445      4.5820      4.0434
93  257      4.3785      0.0410      4.2730      3.0774
93  258     65.4728      0.6124      4.0640      4.0944
93  259     25.6783      0.2402      4.0380      2.8994
93  260     70.1041      0.6557      4.0370      4.0114
93  261     20.5308      0.1920      4.1810      3.0494
93  262    106.0036      0.9915      4.1670      3.9804
93  263     10.4630      0.0979      4.7600      2.9944
93  264      6.3934      0.0598      5.1230      3.7494
93  266      1.3178      0.0123      5.2890      3.5374
93  276      3.9379      0.0368      6.4330      2.4284
93  278   1077.4373     10.0779      5.1930      1.7904
93  279      1.2629      0.0118      5.0800      0.8084
93  280    218.2218      2.0411      4.7870      2.1094
93  281     26.9293      0.2519      4.9980      1.1354
93  282    441.9358      4.1337      4.9020      1.7494
93  283     42.8621      0.4009      5.1160      0.9504
93  284    298.3191      2.7903      5.1140      1.9294
93  285      3.7762      0.0353      5.3670      0.8374
93  286    252.5887      2.3626      5.2650      1.6384
93  288    243.9826      2.2821      4.9600      1.3524
93  289     15.4441      0.1445      4.7310      0.4684
93  290     37.5465      0.3512      4.5170      1.5704
93  291     28.6881      0.2683      4.3400      0.2034
93  293     10.1285      0.0947      3.9260      0.2984
94  253      4.8830      0.0457      5.4060      5.1394
94  255     20.0674      0.1877      5.1400      4.9194
94  257     11.4284      0.1069      4.2660      4.4424
94  258      1.7776      0.0166      4.0440      2.9504
94  259      4.5021      0.0421      3.9580      4.3954
94  261      1.0961      0.0103      3.9380      4.2434
94  262      8.1629      0.0764      4.1030      3.0164
94  263     21.5027      0.2011      3.9080      4.2474
94  264     28.6901      0.2684      4.2450      2.9284
94  265     69.6398      0.6514      4.5870      4.0784
94  266     22.7911      0.2132      4.6340      2.6404
94  267     29.6491      0.2773      4.7020      3.8594
94  268      7.4358      0.0696      5.2670      2.5824
94  269      5.4053      0.0506      5.7380      3.8534
94  271      1.6540      0.0155      6.1800      3.4614
94  275     16.9465      0.1585      6.1510      3.1024
94  277   1266.5189     11.8464      5.7230      2.7314
94  278   2750.5160     25.7271      4.9640      0.3894
94  279    109.7746      1.0268      4.4320      2.1134
94  280    496.6597      4.6455      4.1240      0.8524
94  281     92.3559      0.8639      4.0750      2.4064
94  282     48.4618      0.4533      4.2880      1.1284
94  283     14.4138      0.1348      4.2390      2.1384
94  284     33.6266      0.3145      4.4730      0.9934
94  285     10.0044      0.0936      4.4910      2.1684
94  286     22.7381      0.2127      4.6870      0.8484
94  287     14.5667      0.1363      4.5870      2.0004
94  288     30.9617      0.2896      4.7280      0.4844
94  289     12.9157      0.1208      4.6470      1.9774
94  290      3.6494      0.0341      4.6790      0.7214
94  291      8.2276      0.0770      4.4680      1.7154
94  292     17.3369      0.1622      4.3170      0.3944
94  293      7.9548      0.0744      4.0330      1.6644
94  294     51.2322      0.4792      3.8440      0.3084
94  295      9.6585      0.0903      3.5120      1.7014
95  254      2.6269      0.0246      5.1900      5.1444
95  256      7.9632      0.0745      4.8920      4.9184
95  258      3.1599      0.0296      4.0660      4.4384
95  262      3.1647      0.0296      3.9170      4.2254
95  263      1.3818      0.0129      4.1690      3.2754
95  264     24.5627      0.2297      4.0090      4.2304
95  265     11.0060      0.1029      4.2420      3.1754
95  266     97.8307      0.9151      4.4810      4.0784
95  267      8.5889      0.0803      4.5060      2.9334
95  268    127.7581      1.1950      4.4760      3.8514
95  270      3.3757      0.0316      5.2560      3.8484
95  278     80.6163      0.7540      4.6420      2.7274
95  279    494.6573      4.6268      4.0760      0.9074
95  280     46.7666      0.4374      3.5170      2.1774
95  281      5.6325      0.0527      3.6300      1.3484
95  282      6.9902      0.0654      3.4620      2.3424
95  290      2.9662      0.0277      4.6150      2.0344
95  292      2.8351      0.0265      4.6140      1.9304
95  294      1.7649      0.0165      4.1460      1.6964
95  295      1.4213      0.0133      3.9650      0.5984
95  296      8.0473      0.0753      3.6590      1.7374
96  255      1.6712      0.0156      4.9990      5.5214
96  264      1.1444      0.0107      4.0120      3.2144
96  265      2.2822      0.0213      3.9860      4.5374
96  266      4.9721      0.0465      4.3240      3.2024
96  267     32.5854      0.3048      4.3980      4.2844
96  268      3.4799      0.0325      4.5310      3.0114
96  269     58.9362      0.5513      4.4520      4.0974
96  270      6.6999      0.0627      4.6500      2.9024
96  271     63.6882      0.5957      4.9520      4.1704
96  272      9.6437      0.0902      5.2200      2.7304
96  273     19.4935      0.1823      5.1740      3.7864
96  275      2.5537      0.0239      5.3340      3.3554
96  277      4.3597      0.0408      5.3410      3.3474
96  278      1.9466      0.0182      5.1270      2.0984
96  279     26.3110      0.2461      4.3980      3.0344
96  280      2.1590      0.0202      3.3050      0.8534
97  266      5.5811      0.0522      3.7030      4.5434
97  268     22.5840      0.2112      4.0940      4.2864
97  269      1.9657      0.0184      4.3180      3.3314
97  270     69.1492      0.6468      4.1920      4.1304
97  271      2.1275      0.0199      4.3320      3.0254
97  272    133.2308      1.2462      4.4930      4.2034
97  274     78.1082      0.7306      4.6880      3.7594
97  276     16.0535      0.1502      4.7110      3.3554
97  278      6.3706      0.0596      4.6970      3.2194
97  280     23.0752      0.2158      3.8740      3.0414
98  269      1.6843      0.0158      4.0950      4.6654
98  270      2.8604      0.0268      4.2680      3.3314
98  271     18.9883      0.1776      4.1780      4.4484
98  273     18.6505      0.1744      4.2950      4.5034
98  274      2.6313      0.0246      4.5640      3.0644
98  275     92.6746      0.8668      4.5040      4.1124
98  277     28.5992      0.2675      4.4690      3.6634
98  279      5.0950      0.0477      4.5320      3.6574
99  270      5.9784      0.0559      3.8530      4.6814
99  272      5.2663      0.0493      3.9640      4.4594
99  274     29.7701      0.2785      3.8150      4.2214
99  275      3.2315      0.0302      4.1720      3.4134
99  276     32.6073      0.3050      4.1020      4.1164
99  278     11.6680      0.1091      4.0200      3.6554
99  280      1.2541      0.0117      3.9480      3.6284
100  275      1.3419      0.0126      3.7700      4.4634
100  277      3.5246      0.0330      4.0620      4.4364


==> anc/hfb17_ZA_BDFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated beta-delayed fission flow > 10^-5 using HFB17/HFB14 models as shown in Figs. 22 and 24.
Z  A  <IntBDFflow>/10^-5  %BDFflow  Pf/Pf+Pn[%]  Bh(Z+1,A)[MeV]  Qb(Z,A)[MeV]  Sn(Z+1,A)[MeV] 
93  254      1.4239      0.0970      6.7861      5.9010      6.2500      5.1114
93  256      2.5738      0.1753      6.5768      5.6770      6.9800      4.8514
93  258      1.0680      0.0727      8.2158      5.3830      7.1800      4.4214
94  265      3.1738      0.2161      5.9518      5.1950      5.4200      4.6414
95  260      1.8858      0.1284      8.9826      5.5220      5.9100      4.8214
95  262      8.7610      0.5966     21.3760      5.2870      6.3900      4.6214
95  263      4.8605      0.3310      3.8451      4.9480      5.7600      3.6614
95  264      2.6258      0.1788     13.6690      5.1600      7.7600      4.2214
95  266      2.7894      0.1900      8.2664      5.0570      6.7500      3.8804
95  267      2.7572      0.1878      4.5907      4.8890      6.1700      3.6214
95  268      1.6332      0.1112      2.3199      5.6930      7.2800      4.4914
95  303     30.9454      2.1074     13.8204      5.6790     14.6600      0.9114
95  309      1.2857      0.0876      9.6235      6.4750     16.3400      0.4414
96  267      3.8920      0.2651      7.0909      5.0010      5.6800      4.7114
96  269      8.4469      0.5752      4.9256      5.2110      5.2000      4.7414
97  264      2.5716      0.1751     21.5429      5.2290      5.2400      4.7814
97  265      1.4248      0.0970      7.7764      4.7310      4.8000      3.9714
97  266      1.3416      0.0914     33.8173      4.8860      5.8000      4.4204
97  267     10.1433      0.6908     26.8990      4.5130      4.9800      3.8914
97  269      9.5613      0.6511     34.1000      4.5060      5.1100      4.0614
97  270     37.4638      2.5513     27.6230      5.1230      6.3300      4.8014
97  271      5.6583      0.3853      1.6474      5.0450      5.6300      3.8514
97  272      8.9324      0.6083      2.5078      5.6890      6.7700      4.5514
97  273      2.2459      0.1529      0.5145      5.3010      6.0500      3.4514
97  275      1.7007      0.1158      0.3350      5.4140      6.5100      3.2514
98  269      1.5590      0.1062     22.5100      4.4720      4.5900      4.8214
98  271      5.2580      0.3581      4.5077      4.7740      4.2400      4.9014
98  273      6.0448      0.4117      1.8369      5.2190      4.9100      4.6014
98  275      1.4038      0.0956      0.2479      5.5720      5.5000      4.6614
99  271      1.6961      0.1155     47.4530      4.1420      4.0700      3.7414
99  272     12.4323      0.8467     62.1450      4.6400      4.9600      4.9614
99  273     27.7959      1.8929     40.6288      4.4660      4.5500      4.1914
99  274     37.4267      2.5488     43.1446      4.9990      5.6600      4.7414
99  275     83.2388      5.6686     18.6490      4.5520      4.9200      3.9214
99  276    123.5200      8.4118     20.3030      5.3270      6.1600      4.6014
99  277     12.9727      0.8835      1.3845      4.8360      5.4100      3.4714
99  278     29.0585      1.9789      5.1660      5.3090      6.5200      4.4414
99  279    158.5728     10.7989      9.3542      4.7770      5.7500      3.4714
99  280     33.6774      2.2935      8.2274      5.2670      7.0800      4.0614
99  281      2.7399      0.1866      0.3837      4.7940      5.7800      2.8414
99  282      6.1888      0.4215      1.5231      5.4560      6.8800      4.2714
99  283     54.6323      3.7205      7.4539      4.4220      6.1900      3.2804
100  276      1.2560      0.0855      0.3617      4.0850      2.9900      4.1214
100  277      6.1400      0.4181      1.3502      4.6860      4.3500      4.8314
100  278      9.9334      0.6765      1.7444      4.0650      3.4700      3.5614
100  279     81.0144      5.5171      9.7427      4.7470      4.6000      4.6014
100  280     59.6156      4.0599      4.4084      4.2110      3.9900      3.4514
100  281     75.6374      5.1510     22.0899      4.5180      5.6100      4.4614
100  282     93.7023      6.3812     15.3260      3.8540      4.6500      3.3114
100  283     10.5334      0.7173      6.8083      4.5090      5.2400      3.8704
100  284     48.6139      3.3106     35.8452      3.6270      4.5400      3.4014
101  275      1.4851      0.1011     12.9010      4.0100      3.7000      4.6614
101  276     13.8180      0.9410     53.3650      4.4610      4.7000      5.1214
101  277      6.5585      0.4466     61.2150      3.7250      3.8700      4.0014
101  278     19.2779      1.3128     58.8590      4.5180      5.3900      5.0814
101  279    101.9588      6.9435     62.9214      3.9120      4.5500      3.7614
101  280     64.7256      4.4079     67.2340      4.3830      5.7900      4.6914
101  281     11.5996      0.7899     69.7518      3.7650      4.8700      3.5414
101  282     43.3981      2.9554     64.3021      4.2110      6.1000      4.5414
101  283     12.2530      0.8344     86.0492      3.3110      5.4000      3.1704
101  284      4.7082      0.3206     49.7306      4.0770      6.1300      4.1314
101  285      5.3275      0.3628     92.6256      3.2440      5.4300      3.5214
102  283      1.3703      0.0933     79.2590      3.3560      3.9700      4.0004
103  278      1.8315      0.1247     52.5590      3.8360      3.3200      5.3914
103  279      3.4564      0.2354     26.6180      3.3160      2.7400      4.4214
103  280      7.6302      0.5196     86.7550      3.7310      4.0200      5.1814
103  282      3.1823      0.2167     96.2129      3.3680      4.3400      4.7214


==> anc/hfb17_ZA_NIFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated neutron-induced fission flow > 10^-5 using HFB17/HFB14 models as shown in Figs. 21 and 24.
Z  A  <IntNIFflow>/10^-5  %NIFflow  Bh(Z,A+1)[MeV]  Sn(Z,A+1)[MeV] 
92  251      2.1093      0.0189      6.1760      4.5814
92  253      2.0920      0.0188      5.7660      4.4814
93  252      9.0589      0.0812      5.5730      4.8614
93  254      9.2811      0.0832      5.4330      4.4914
93  256     10.2386      0.0918      5.2860      4.4914
94  253      3.7733      0.0338      5.9010      5.1114
94  254      1.1629      0.0104      5.1740      3.6414
94  255     13.1973      0.1183      5.6770      4.8514
94  256      3.6087      0.0324      5.1730      3.4714
94  257      9.2982      0.0834      5.3830      4.4214
94  258      1.1082      0.0099      5.2760      3.5714
94  259      4.5587      0.0409      5.3750      4.1714
94  261      1.1509      0.0103      5.4330      4.0214
94  263      3.7741      0.0338      5.6970      4.3514
94  282    972.2633      8.7174      5.6160      0.6104
94  283      2.7697      0.0248      6.3590      1.3614
94  284    202.9784      1.8199      4.9010      0.7214
94  285     34.3488      0.3080      5.2920      1.8914
94  286     11.5933      0.1039      5.0130      1.2214
94  287     43.5666      0.3906      5.6650      2.2314
94  289      4.0112      0.0360      6.1660      1.8214
94  291      1.2531      0.0112      6.7670      2.1114
94  294      2.1057      0.0189      7.0320      1.0814
94  295     82.2734      0.7377      7.5230      1.2514
94  297    223.6302      2.0051      7.6400      1.3014
94  299     18.4110      0.1651      7.6910      1.6414
94  300      2.0579      0.0185      6.8750      0.5014
94  301    112.6544      1.0101      7.4280      1.2414
94  303      3.9330      0.0353      7.0420      1.0214
94  305      7.2543      0.0650      6.6470      0.6414
95  256      3.9146      0.0351      5.6250      4.8914
95  258     15.1731      0.1360      5.3640      4.7414
95  260      9.6831      0.0868      5.3010      4.4014
95  262     10.0008      0.0897      5.2830      4.2914
95  264      7.2610      0.0651      5.1950      4.6414
95  282      3.2829      0.0294      5.9930      1.9104
95  283   1549.7105     13.8948      4.4600      0.7614
95  284     20.0806      0.1800      4.6670      1.5214
95  285    201.1484      1.8035      3.3440      0.8714
95  286     34.8058      0.3121      4.1310      2.2714
95  287     22.8896      0.2052      3.8360      1.5914
95  288      7.4241      0.0666      4.5960      2.0114
95  298      1.7889      0.0160      6.8370      1.6104
96  257      1.8764      0.0168      5.9130      5.1014
96  259      9.1307      0.0819      5.5220      4.8214
96  260      5.8516      0.0525      5.0380      3.5914
96  261     28.9492      0.2596      5.2870      4.6214
96  262      8.6579      0.0776      4.9480      3.6614
96  263     30.2944      0.2716      5.1600      4.2214
96  264      1.5829      0.0142      4.8180      3.1214
96  265      2.7470      0.0246      5.0570      3.8804
96  267      3.0841      0.0277      5.6930      4.4914
96  269      1.1332      0.0102      6.3940      4.3414
96  282    845.8979      7.5844      5.0390      0.7604
96  283      7.3003      0.0655      5.3910      2.0914
96  284    104.3532      0.9356      3.6640      0.9014
96  285      2.3053      0.0207      3.9900      1.6914
96  286      1.6702      0.0150      3.2730      1.0214
96  287     15.8399      0.1420      3.3320      2.5614
96  297      5.1122      0.0458      6.0690      1.8514
96  298      8.6378      0.0774      5.7910      1.3204
96  299     62.0563      0.5564      6.2020      1.7214
96  300     22.6711      0.2033      5.6090      1.1214
96  301     39.8314      0.3571      6.2210      1.3814
96  302     11.4853      0.1030      5.6790      0.9114
96  303     23.7381      0.2128      6.4060      1.5814
96  305     12.9035      0.1157      6.7600      1.2514
96  307      8.4411      0.0757      7.0170      1.1414
96  309      2.9247      0.0262      6.8840      0.7914
97  260      1.6341      0.0147      5.5120      5.1814
97  262     12.8611      0.1153      5.1450      4.6214
97  263      6.1006      0.0547      4.7700      3.8514
97  264     34.6249      0.3104      5.1640      4.4114
97  265      1.0196      0.0091      4.7060      3.4204
97  266    116.3199      1.0429      5.0010      4.7114
97  268     57.3193      0.5139      5.2110      4.7414
97  270      2.7624      0.0248      5.8140      4.5514
97  283     36.8359      0.3303      4.0020      0.9114
98  263      2.0165      0.0181      5.2290      4.7814
98  264      4.1432      0.0371      4.7310      3.9714
98  265     14.3735      0.1289      4.8860      4.4204
98  266      5.7207      0.0513      4.5130      3.8914
98  267     11.2165      0.1006      4.6600      3.6514
98  268      6.0651      0.0544      4.5060      4.0614
98  269     39.7843      0.3567      5.1230      4.8014
98  270     20.7001      0.1856      5.0450      3.8514
98  271     75.9233      0.6807      5.6890      4.5514
98  272      8.0574      0.0722      5.3010      3.4514
98  273     32.4715      0.2911      6.0310      4.4514
98  274      2.6956      0.0242      5.4140      3.2514
98  275      3.4348      0.0308      6.4740      4.2914
98  277      1.2271      0.0110      6.7490      3.9914
98  282      1.3514      0.0121      4.9130      0.8204
98  309      2.0811      0.0187      7.0320      1.3214
98  311      2.0562      0.0184      7.2720      1.1914
98  313      1.8680      0.0167      7.2230      1.1914
99  265      1.1743      0.0105      4.5840      4.2504
99  267      6.9460      0.0623      4.2060      3.8314
99  268      2.1871      0.0196      4.4720      4.8214
99  269      4.2328      0.0380      4.0750      3.4014
99  270     38.4048      0.3443      4.7740      4.9014
99  271     58.3089      0.5228      4.6720      4.0714
99  272    125.6406      1.1265      5.2190      4.6014
99  273      8.2383      0.0739      4.7800      3.6314
99  274     44.3153      0.3973      5.5720      4.6614
100  271      1.2565      0.0113      4.6400      4.9614
100  272      6.3289      0.0567      4.4660      4.1914
100  273     44.2147      0.3964      4.9990      4.7414
100  274     40.0451      0.3590      4.5520      3.9214
100  275    196.1680      1.7589      5.3270      4.6014
100  276    113.9749      1.0219      4.8360      3.4714
100  277    329.0690      2.9505      5.3090      4.4414
100  278    118.0735      1.0587      4.7770      3.4714
100  279    214.3663      1.9220      5.2670      4.0614
100  280     23.2008      0.2080      4.7940      2.8414
100  281     66.0369      0.5921      5.4560      4.2714
100  282     87.0559      0.7805      4.4220      3.2804
100  283     20.9616      0.1879      5.5260      4.1014
101  274      2.5314      0.0227      4.5000      4.8614
101  275     23.0345      0.2065      4.0850      4.1214
101  276    316.0735      2.8339      4.6860      4.8314
101  277    416.8222      3.7373      4.0650      3.5614
101  278    521.1717      4.6729      4.7470      4.6014
101  279    422.5318      3.7884      4.2110      3.4514
101  280   1400.0090     12.5526      4.5180      4.4614
101  281    255.8722      2.2942      3.8540      3.3114
101  282    354.5897      3.1793      4.5090      3.8704
101  283    214.1974      1.9205      3.6270      3.4014
101  284     68.9794      0.6185      4.5870      4.2214
101  285      1.9674      0.0176      2.3030      1.2314
102  276      1.9348      0.0173      3.7250      4.0014
102  277      1.7302      0.0155      4.5180      5.0814
102  278     10.0805      0.0904      3.9120      3.7614
102  279     48.3615      0.4336      4.3830      4.6914
102  280     13.9417      0.1250      3.7650      3.5414
102  281      4.8097      0.0431      4.2110      4.5414
102  282     18.2792      0.1639      3.3110      3.1704
102  283      3.2020      0.0287      4.0770      4.1314
103  279      5.1799      0.0464      3.4180      3.9014
103  280      2.6312      0.0236      3.8820      4.7714
103  282      1.0423      0.0093      3.3560      4.0004


==> anc/tfgef_ZA_BDFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated beta-delayed fission flow > 10^-5 using TF/GEF models as shown in Figs. 22 and 24.
Z  A  <IntBDFflow>/10^-5  %BDFflow  Pf/Pf+Pn[%]  Bh(Z+1,A)[MeV]  Qb(Z,A)[MeV]  Sn(Z+1,A)[MeV] 
89  246      2.1463      0.1173      5.9402      5.7233      7.3830      4.8264
89  248      3.5857      0.1960      7.8766      5.6775      7.8530      4.6264
89  253     10.9880      0.6007      4.0076      5.9656      7.8190      2.7554
89  255      6.2640      0.3424      5.4319      5.8010      8.5590      2.4994
89  257      7.8322      0.4282      5.8823      5.6152      8.6230      2.5234
89  259      8.2001      0.4483      6.4890      5.8555      8.9600      2.3924
90  249      1.4553      0.0796      4.8631      5.2119      5.7790      4.8194
90  251      1.9207      0.1050      3.7809      5.2545      6.2800      4.6804
90  253      1.4928      0.0816      2.5783      5.3058      6.8670      4.4804
91  246     15.8547      0.8667     31.6110      5.2569      6.1000      4.8364
91  248     30.1639      1.6490     72.1720      4.6391      6.2000      4.9724
91  249      4.2436      0.2320     14.3470      4.7825      5.0510      3.6704
91  250     22.7932      1.2460     79.0235      4.5325      6.6620      4.9434
91  251      3.1209      0.1706      5.4481      4.7265      5.5010      3.5194
91  252     41.2976      2.2576     68.1845      4.5841      7.1920      4.8544
91  253      4.4418      0.2428      3.3824      4.9090      6.1710      3.4594
91  254     26.7454      1.4621     43.1775      4.6755      7.7860      4.5634
91  255      3.1753      0.1736      2.2731      4.8802      6.7720      3.1594
91  256      7.8165      0.4273     34.7192      4.5277      8.3870      4.2574
91  257     40.4437      2.2109     25.8244      4.6675      7.1850      2.9024
91  258      9.3828      0.5129     35.8120      4.3931      8.9380      4.1574
91  259     25.9357      1.4178     23.9380      4.5841      7.6930      2.7724
91  260      8.8709      0.4849     37.3108      4.3710      9.2450      4.0414
91  261     25.0134      1.3674     27.5112      4.5715      8.0520      2.6204
91  262      1.6719      0.0914     27.8916      4.4288      9.4540      3.9114
91  263     46.4616      2.5399     32.2099      4.6991      7.3000      2.5284
91  265      2.8166      0.1540      2.7205      5.2490      8.8400      1.8124
91  267     24.1727      1.3215     11.4117      5.8199      8.7710      2.5864
91  285      2.4553      0.1342     13.1965      4.9964     13.5520      0.9704
91  287      9.0289      0.4936     12.9128      5.0026     14.0210      0.8324
91  289     20.8808      1.1415     13.4853      4.7950     14.2210      0.6354
92  251      6.0693      0.3318     46.3740      4.3106      4.6620      4.9814
92  253      6.1141      0.3342     35.9400      4.3731      5.0910      4.9384
92  255      3.1661      0.1731     39.3910      4.5152      5.8010      4.7344
92  257      2.6343      0.1440     53.5561      4.2021      6.2290      4.2864
92  258      1.0312      0.0564      2.1627      4.3298      5.1520      3.0804
92  259      1.9517      0.1067     74.8534      4.0261      6.6640      4.2844
92  261      2.1634      0.1183     77.7205      4.0176      7.1740      4.2154
92  263      2.4451      0.1337     49.7501      4.0205      7.5470      4.0404
92  264      1.1613      0.0635      0.9730      4.2677      5.5010      2.6744
92  265      1.1486      0.0628     44.2917      4.9786      8.4520      4.7634
92  268     36.1378      1.9756     12.3926      5.1809      6.7950      2.7284
93  248      1.8852      0.1031     12.8020      5.1076      4.7150      5.2044
93  250      9.2240      0.5043     62.0890      4.4331      5.1590      5.1504
93  252     16.1880      0.8850     80.4355      4.1989      5.5840      5.1684
93  253      1.2728      0.0696     20.3299      4.4689      4.6100      3.9644
93  254      8.7870      0.4804     79.9392      4.2451      6.0370      5.1254
93  255      1.3995      0.0765     25.5961      4.6099      5.1610      3.8584
93  256      6.0330      0.3298     75.7893      4.3719      6.7710      4.9114
93  258      1.1608      0.0635     76.5782      3.9694      7.2550      4.3894
93  259      1.9706      0.1077     39.6041      4.0440      6.1640      3.1934
93  261      9.3668      0.5121     69.8680      3.8116      6.4600      3.1144
93  263     27.5576      1.5065     79.2908      3.7694      6.9330      2.8624
93  264      1.5715      0.0859     93.3898      3.5906      8.4630      4.2044
93  265     90.4028      4.9421     76.6010      3.8448      6.5470      2.8474
93  266      6.3102      0.3450     78.3257      4.4015      9.3640      4.7714
93  267     31.2769      1.7098     45.4631      4.1872      7.8200      2.2044
93  268     13.6184      0.7445     49.6322      4.0864      9.0170      3.9254
93  269    142.1991      7.7736     51.7271      4.6780      7.8320      2.8384
93  270      9.6039      0.5250     10.2835      5.0337      9.5720      4.2314
93  271     89.7289      4.9052     22.4381      5.4812      8.6810      2.5314
93  273     12.9985      0.7106      4.7303      5.5076      9.1710      2.0934
93  274      1.3654      0.0746      3.5678      5.3574     10.4910      3.4064
93  275     16.6535      0.9104      3.3847      5.8471      9.8420      2.2564
93  276      1.3607      0.0744      4.1972      5.5242     11.0060      3.0634
93  277     10.8423      0.5927      0.4738      5.8507     10.4610      1.9494
93  285      1.0289      0.0562     40.7112      4.4505     12.0210      1.4584
93  287      2.4844      0.1358     41.1342      4.3793     12.4310      1.2214
93  289      7.7924      0.4260     34.5634      3.8244     12.4820      0.7144
93  291      5.1349      0.2807     43.2686      3.7563     13.2600      0.9264
94  264      5.1668      0.2825     53.3644      3.7487      4.9610      3.0644
94  266      8.8485      0.4837     24.1833      3.7435      4.6490      2.9964
94  269     13.6511      0.7463     45.8885      3.8922      6.9910      4.0044
94  270      3.3123      0.1811      1.2762      4.4775      5.7510      2.9914
94  271     18.0242      0.9853     17.5786      4.7777      7.5610      4.3414
94  274      1.3611      0.0744      0.6289      5.1645      7.0710      2.1954
94  276      5.9902      0.3275      1.4566      5.4037      7.6170      2.3494
95  254      1.4017      0.0766     58.9920      4.2494      4.3880      5.5644
95  256      1.3925      0.0761     58.3160      4.2889      4.9010      5.4714
95  265      1.4518      0.0794     89.0176      3.4928      6.1130      3.4654
95  267     21.0625      1.1514     96.7095      3.2240      5.6640      3.1684
95  269     41.9763      2.2947     84.7459      3.6045      6.8520      2.7984
95  270      8.0492      0.4400     96.5232      3.4016      8.0120      4.1514
95  271     42.8262      2.3412     74.0759      3.9906      6.8320      3.1614
95  272     60.3144      3.2972     71.5167      4.1649      8.4160      4.3684
95  273    183.3581     10.0237     44.0957      4.6905      7.7510      2.9344
95  274     13.5446      0.7404     20.0771      4.4425      9.3220      3.7664
95  275     82.5242      4.5114     36.3256      4.6046      8.2020      2.3964
95  276     16.2228      0.8869     17.5557      4.4042      9.5160      3.6634
95  277     84.6880      4.6297     30.9025      4.8233      8.8220      2.4994
95  278      9.6460      0.5273     17.4019      4.4808     10.1010      3.3504
95  279     18.1673      0.9932     15.5756      4.7567      9.5510      2.2024
96  268      1.9003      0.1039     88.3885      3.0121      3.7360      3.2754
96  271      1.4299      0.0782     86.5459      3.2699      6.0220      4.3524
96  272     35.8944      1.9622     41.9689      3.7916      4.9180      3.2644
96  273     28.4074      1.5530     65.8831      3.8794      6.4220      4.4384
96  274      2.2484      0.1229      1.8329      4.4178      5.7520      3.0964
96  275      3.3976      0.1857     21.6424      4.1335      7.2520      3.8964
96  276      4.3065      0.2354      5.0690      4.2190      6.0770      2.4884
96  277      7.9974      0.4372     21.0986      4.0225      7.3920      3.8144
96  278     10.1430      0.5545     19.3016      4.4152      6.6830      2.6414
96  280      1.4189      0.0776     24.5538      4.2467      7.3380      2.3154
97  272      1.9423      0.1062     98.9550      3.0383      7.0470      4.5194
97  273     13.9404      0.7621     81.5003      3.5328      6.0130      3.4044
97  274      1.8350      0.1003     96.2633      3.5239      7.4120      4.4954
97  275     20.8353      1.1390     61.9091      4.0454      6.7620      3.2464
97  277      5.3400      0.2919     64.8194      3.9235      7.2420      2.7184
97  278      1.3464      0.0736     68.9383      3.6909      8.5320      3.9314
97  279      1.7609      0.0963     70.8729      4.0769      7.8730      2.7814


==> anc/tfgef_ZA_NIFthres1e-05C_h.dat <==
N. Vassh et al,  cite as arXiv:1810.08133, accepted JPhysG 03/19
contact: nvassh@gmail.com
The "hotspots" of nuclei with an average integrated neutron-induced fission flow > 10^-5 using TF/GEF models as shown in Figs. 21 and 24.
Z  A  <IntNIFflow>/10^-5  %NIFflow  Bh(Z,A+1)[MeV]  Sn(Z,A+1)[MeV] 
90  237      1.0059      0.0071      5.8872      5.5994
90  245      2.4076      0.0169      5.7233      4.8264
90  247      4.1524      0.0292      5.6775      4.6264
90  249      6.5608      0.0461      5.7380      4.5154
90  251      6.5595      0.0461      5.8091      4.3014
90  253      7.5983      0.0534      5.7294      4.0354
90  255      3.0809      0.0216      5.3491      3.6324
90  257      2.7305      0.0192      5.5507      3.8524
90  275      1.8841      0.0132      7.2382      1.7334
91  240      2.0431      0.0144      5.4806      5.5554
91  246     13.9622      0.0981      5.2554      4.9044
91  248     29.7572      0.2090      5.2119      4.8194
91  250     36.0841      0.2535      5.2545      4.6804
91  252     33.1072      0.2326      5.3058      4.4804
91  254     25.6556      0.1802      5.2221      4.1734
91  256     22.0024      0.1546      5.1029      4.1044
91  258     16.0689      0.1129      5.0172      4.0174
91  260      2.5415      0.0179      5.1729      3.8134
91  276      1.0908      0.0077      6.2726      1.8934
91  278      9.2117      0.0647      5.6409      2.6704
91  280     37.7170      0.2649      5.4534      1.9584
91  282     68.2094      0.4791      5.3706      1.9464
91  284    172.9179      1.2146      5.4129      1.7824
91  286    361.4340      2.5388      5.3409      1.6004
91  288    116.1066      0.8156      5.3052      1.5684
91  292      4.9268      0.0346      4.0145      1.3324
91  294      2.2787      0.0160      2.8250*      0.8074*
92  243      2.3146      0.0163      5.9528      5.6494
92  245      1.3997      0.0098      5.2569      4.8364
92  247      4.0864      0.0287      4.6391      4.9724
92  249      6.4635      0.0454      4.5325      4.9434
92  251     30.8708      0.2168      4.5841      4.8544
92  252      2.5152      0.0177      4.9090      3.4594
92  253     96.3427      0.6767      4.6755      4.5634
92  254      3.0862      0.0217      4.8802      3.1594
92  255     77.1461      0.5419      4.5277      4.2574
92  256      2.2730      0.0160      4.6675      2.9024
92  257     57.4944      0.4039      4.3931      4.1574
92  258      3.0692      0.0216      4.5841      2.7724
92  259     43.8822      0.3082      4.3710      4.0414
92  260      1.5397      0.0108      4.5715      2.6204
92  261     19.3671      0.1360      4.4288      3.9114
92  262      1.8722      0.0132      4.6991      2.5284
92  263      7.8597      0.0552      5.5220      4.7204
92  275    907.5960      6.3752      6.7535      2.3544
92  276     54.1188      0.3801      5.9044      0.3274
92  277   1220.1441      8.5706      5.1432      2.0424
92  278   1429.7279     10.0428      4.4604      0.3514
92  279    357.0802      2.5082      4.8770      3.0674
92  280    138.1595      0.9705      5.1509      1.1954
92  281    161.6616      1.1356      4.8250      2.1754
92  282    259.9885      1.8262      5.0762      1.0364
92  283     88.1581      0.6192      4.6882      1.9834
92  284    292.3257      2.0534      4.9964      0.9704
92  285     62.5126      0.4391      4.6968      1.9394
92  286    252.1096      1.7709      5.0026      0.8324
92  287     26.7791      0.1881      4.5613      1.6674
92  288    155.7922      1.0943      4.7950      0.6354
92  289     21.9555      0.1542      4.5225      1.7154
92  290    137.0803      0.9629      4.7741      0.5264
92  292     30.2163      0.2122      3.8105      0.5284
92  293     68.7243      0.4827      3.6761      1.6104
93  248      1.7197      0.0121      4.5775      4.9134
93  250      3.9553      0.0278      4.3106      4.9814
93  252     28.5138      0.2003      4.3731      4.9384
93  254     66.2535      0.4654      4.5152      4.7344
93  256     61.5886      0.4326      4.2021      4.2864
93  258     40.1682      0.2822      4.0261      4.2844
93  259      1.6578      0.0116      4.2115      2.9564
93  260     40.2693      0.2829      4.0176      4.2154
93  261      3.6906      0.0259      4.2007      2.7724
93  262     60.8497      0.4274      4.0205      4.0404
93  263      3.1191      0.0219      4.2677      2.6744
93  264     76.3021      0.5360      4.9786      4.7634
93  266     12.3277      0.0866      4.5441      3.7484
93  268      1.5986      0.0112      5.4914      4.0234
93  276      8.6765      0.0609      5.8769      2.4944
93  277    125.2810      0.8800      5.0638      0.5104
93  278    581.5383      4.0849      4.3294      2.2124
93  280    397.7854      2.7941      4.6764      2.4474
93  281      1.0546      0.0074      5.0171      1.3874
93  282    663.4887      4.6605      4.7284      2.3764
93  283     26.7708      0.1880      4.8962      1.0884
93  284    511.4061      3.5923      4.6356      2.2434
93  285    169.8226      1.1929      4.9408      1.0924
93  286    708.4921      4.9766      4.5687      2.0104
93  287    216.1286      1.5181      4.8416      0.9344
93  288    185.4032      1.3023      4.3479      1.7574
93  289    245.3962      1.7237      4.2188      0.4074
93  290      6.0925      0.0428      3.9040      1.7964
94  253      1.0115      0.0071      4.2451      5.1254
94  255      1.7929      0.0126      4.3719      4.9114
94  257      3.5673      0.0251      3.9694      4.3894
94  259      1.2252      0.0086      3.6349      4.3534
94  260      1.8279      0.0128      3.8116      3.1144
94  262      1.7796      0.0125      3.7694      2.8624
94  263      3.6555      0.0257      3.5906      4.2044
94  264      5.1239      0.0360      3.8448      2.8474
94  265     12.9263      0.0908      4.4015      4.7714
94  266      1.1113      0.0078      4.1872      2.2044
94  267     12.3177      0.0865      4.0864      3.9254
94  268      5.2416      0.0368      4.6780      2.8384
94  269     86.3124      0.6063      5.0337      4.2314
94  270      4.0640      0.0285      5.4812      2.5314
94  271     10.8649      0.0763      5.3439      3.5694
94  272      3.2754      0.0230      5.5076      2.0934
94  273      8.3030      0.0583      5.3574      3.4064
94  275     63.3046      0.4447      5.5242      3.0634
94  277    107.1378      0.7526      5.2451      2.6314
94  278   1025.5578      7.2038      4.4882      0.7204
94  279    324.9950      2.2829      3.7205      2.3194
94  280     26.9922      0.1896      3.3904      0.9944
94  281     25.1056      0.1763      4.0007      3.5554
94  285      4.0869      0.0287      4.0872      2.2914
94  286      1.8401      0.0129      4.3793      1.2214
94  287      7.5476      0.0530      3.8944      2.0284
94  288      2.4589      0.0173      3.8244      0.7144
94  289      7.2536      0.0510      3.4981      2.0554
95  264      3.4268      0.0241      3.4892      4.3104
95  265      5.3412      0.0375      3.7435      2.9964
95  266     20.1285      0.1414      4.1898      4.8274
95  267      2.2366      0.0157      4.0890      2.4784
95  268     43.6338      0.3065      3.8922      4.0044
95  269      4.0033      0.0281      4.4775      2.9914
95  270    227.0144      1.5946      4.7777      4.3414
95  272     16.5867      0.1165      5.0566      3.5994
95  274     13.1884      0.0926      4.9792      3.5164
95  276     17.4077      0.1223      5.0561      3.1934
95  278     28.0291      0.1969      4.7172      2.7524
95  279     60.3418      0.4239      4.1654      1.0734
95  280      7.5230      0.0528      3.4133      2.4784
96  268      1.8677      0.0131      3.6045      2.7984
96  269      3.5573      0.0250      3.4016      4.1514
96  271     29.7165      0.2087      4.1649      4.3684
96  272      8.1133      0.0570      4.6905      2.9344
96  273    157.6129      1.1071      4.4425      3.7664
96  274      6.7352      0.0473      4.6046      2.3964
96  275    101.4211      0.7124      4.4042      3.6634
96  276      6.3746      0.0448      4.8233      2.4994
96  277     84.4262      0.5930      4.4808      3.3504
96  278      3.7996      0.0267      4.7567      2.2024
96  279     19.8658      0.1395      4.1322      2.8984
97  271      7.1397      0.0502      3.7916      3.2644
97  272     41.9183      0.2944      3.8794      4.4384
97  273      1.8782      0.0132      4.4178      3.0964
97  274    120.7087      0.8479      4.1335      3.8964
97  275      1.3670      0.0096      4.2190      2.4884
97  276     74.6339      0.5242      4.0225      3.8144
97  278     40.6782      0.2857      4.0167      3.4404
97  280      3.8077      0.0267      3.6164      3.0484
98  273      2.6196      0.0184      3.5239      4.4954
98  275      9.9927      0.0702      3.7745      4.0644
98  277      2.4622      0.0173      3.6909      3.9314

